Setting the Stage for Planet Formation: Measurements and Implications of the Fundamental Disk Properties

The field of planet formation is in an exciting era, where recent observations of disks around low- to intermediate-mass stars made with state of the art interferometers and high-contrast optical and IR facilities have revealed a diversity of substructures, some possibly planet-related. It is therefore important to understand the physical and chemical nature of the protoplanetary building blocks, as well as their spatial distribution, to better understand planet formation. Since PPVI, the field has seen tremendous improvements in observational capabilities, enabling both surveys of large samples of disks and high resolution imaging studies of a few bright disks. Improvements in data quality and sample size have, however, opened up many fundamental questions about properties such as the mass budget of disks, its spatial distribution, and its radial extent. Moreover, the vertical structure of disks has been studied in greater detail with spatially resolved observations, providing new insights on vertical layering and temperature stratification, yet also bringing rise to questions about other properties, such as material transport and viscosity. Each one of these properties - disk mass, surface density distribution, outer radius, vertical extent, temperature structure, and transport - is of fundamental interest as they collectively set the stage for disk evolution and corresponding planet formation theories. In this chapter, we will review our understanding of the fundamental properties of disks including the relevant observational techniques to probe their nature, modelling methods, and the respective caveats. Finally, we discuss the implications for theories of disk evolution and planet formation underlining what new questions have since arisen as our observational facilities have improved.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

